The Antiferromagnetic Character of the Quantum Phase Transition in the Hubbard Model on the Honeycomb Lattice

We provide a unified, comprehensive treatment of all operators that contribute to the anti-ferromagnetic, ferromagnetic, and charge-density-wave structure factors and order parameters of the hexagonal Hubbard Model. We use the Hybrid Monte Carlo algorithm to perform a systematic, carefully controlled analysis in the temporal Trotter error and of the thermodynamic limit. We expect our findings to improve the consistency of Monte Carlo determinations of critical exponents. We perform a data collapse analysis and determine the critical exponent $\beta=0.898(37)$ for the semimetal-Mott insulator transition in the hexagonal Hubbard Model. Our methods are applicable to a wide range of lattice theories of strongly correlated electrons.

==> data/collapse_fit.R <==
deriv.first = function(x, y, dy){
	n = length(y)
	first = 1:(n-1)
	last = 2:n

	slope = (y[last]-y[first])/(x[last]-x[first])
	return(sum(slope^2/(dy[first]^2+dy[last]^2)))
}

deriv.second = function(x, y, dy){
	n = length(y)
	first = 1:(n-2)
	center = 2:(n-1)
	last = 3:n

	dx01 = x[center]-x[first]
	dx02 = x[last]-x[first]
	dx12 = x[last]-x[center]

	curvature = 2*(y[last]*dx01 - y[center]*dx02 + y[first]*dx12)/(dx01*dx02*dx12)
	return(sum(curvature^2/((dy[first]*dx12)^2 + (y[center]*dx02)^2 + (y[last]*dx01)^2)))
}

way = function(x, y, dy){
	n = length(y)
	first = 1:(n-1)
	last = 2:n

	dist = sqrt((y[last]-y[first])^2 + (x[last]-x[first])^2)
	dist.min = sqrt((y[n]-y[1])^2 + (x[n]-x[1])^2)

	return(sum(dist))#/dist.min)
	#return(sum(dist^2/(sqrt((y[last]-y[first])^2*(dy[first]^2+dy[last]^2)/dist^2)^2)))
}

interpol = function(x, y, dy){
	sp = smooth.spline(x, y, df=round(length(y)/3*2), w=1/dy^2)
	return(way(sp$x, sp$y, dy))
}

simpson = function(y){
	w = c(1, 4, rep(c(2, 4), (length(y)-3)/2), 1)
	return(sum(w*y))
}

l2.norm = function(sp1, sp2, a, b){
	f1 = function(x) predict(sp1, x)$y
	f2 = function(x) predict(sp2, x)$y
	x = seq(a, b, length.out = 101)

	y = (f1(x) - f2(x))^2
	return(simpson(y))
}

integral = function(x, y, dy, b, by.f0 = FALSE){
	df = .5
	betas = c(12, 10, 8, 6, 4, 3)
	pairs = sapply(1:(length(betas)-1), function(i) cbind(rep(i, length(betas)-i), (i+1):length(betas)))
	pairs = do.call(rbind, pairs)

	sp = lapply(betas, function(t){
					i = which(b == t)
					smooth.spline(x[i], y[i], df=round(length(i)*df), w=1/dy[i]^2)
				})

	dist = apply(X=pairs, MARGIN=1, FUN = function(p)
				 l2.norm(sp[[p[1]]], sp[[p[2]]],
						 max(min(x[b==betas[p[1]]]), min(x[b==betas[p[2]]])),
						 min(max(x[b==betas[p[1]]]), max(x[b==betas[p[2]]])))
				 )

	if(by.f0){
		val = sapply(sp, function(s) predict(s, 0)$y)
		dist = dist/sum(val)^2
		#print(predict(sp[[2]], 0)$y)
	}

	return(sum(dist))
}

penalti.uc = function(par, y, dy, u, b){
	x = (u-par[1])*b^par[2]
	fac = b

	p = integral(x, y*fac, dy*fac, b)

	return(p)
}

penalti.zeta = function(par, y, dy, u, b, uc, mu){
	x = (u-uc)*b^mu
	fac = b^par[1]

	p = integral(x, y*fac, dy*fac, b)

	return(p)
}

penalti.total = function(par, y.uc, dy.uc, y.zeta, dy.zeta, u.uc, b.uc, u.zeta, b.zeta){
	x.uc = (u.uc-par[1])*b.uc^par[2]
	x.zeta = (u.zeta-par[1])*b.zeta^par[2]
	fac.uc = b.uc
	fac.zeta = b.zeta^par[3]

	p.uc = integral(x.uc, y.uc*fac.uc, dy.uc*fac.uc, b.uc)
	p.zeta = integral(x.zeta, y.zeta*fac.zeta, dy.zeta*fac.zeta, b.zeta)

	return(p.uc + p.zeta)
}

sigma = c(0.31731/2, 1-0.31731/2)

data = read.table("m_s_all_betas.csv")
data.zeta = data[data[[2]]^3/data[[1]]<22,]
b = data.zeta[[1]]
x = data.zeta[[2]]
y.zeta = data.zeta[[3]]/b
dy.zeta = data.zeta[[4]]/b

old.uc = 3.834
old.mu = 0.844
old.err = c(0.014, 0.032)
old.cor = matrix(c(1, 0.02,
				   0.02, 1), nrow=2)
old.cov = old.err * t(old.cor * old.err)
par.zeta = c(0.8)

## Collapse fit of m_s
print(penalti.zeta(par.zeta, y=y.zeta, dy=dy.zeta, u=x, b=b, uc=old.uc, mu=old.mu))
res.zeta = optim(par.zeta, penalti.zeta, y=y.zeta, dy=dy.zeta, u=x, b=b, uc=old.uc, mu=old.mu, method="L-BFGS-B", lower=0, upper=2)
print(res.zeta$value)
print(res.zeta$par)

## Bootstraps
boot.R = 2000
y.zeta.samples = parametric.bootstrap(boot.R, y.zeta, dy.zeta)
old.samples = parametric.bootstrap.cov(boot.R, c(old.uc, old.mu), old.cov)

res.zeta.samples.stat = lapply(X=1:boot.R, FUN=function(i) optim(par.zeta, penalti.zeta, y=y.zeta.samples[i,], dy=dy.zeta, u=x, b=b, uc=old.uc, mu=old.mu, method="L-BFGS-B", lower=0, upper=2))
res.zeta.samples.syst = lapply(X=1:boot.R, FUN=function(i) optim(par.zeta, penalti.zeta, y=y.zeta, dy=dy.zeta, u=x, b=b, uc=old.samples[i,1], mu=old.samples[i,2], method="L-BFGS-B", lower=0, upper=2))
res.zeta.samples.all = lapply(X=1:boot.R, FUN=function(i) optim(par.zeta, penalti.zeta, y=y.zeta.samples[i,], dy=dy.zeta, u=x, b=b, uc=old.samples[i,1], mu=old.samples[i,2], method="L-BFGS-B", lower=0, upper=2))

print(quantile(sapply(res.zeta.samples.stat, function(s) s$par), probs=sigma)-res.zeta$par)
print(quantile(sapply(res.zeta.samples.syst, function(s) s$par), probs=sigma)-res.zeta$par)
print(quantile(sapply(res.zeta.samples.all, function(s) s$par), probs=sigma)-res.zeta$par)

data = read.table("gap_all_betas.txt")
data.uc = data[data[[2]]*data[[1]]>7.6,]
b.uc = data.uc[[1]]
x.uc = data.uc[[2]]
y.uc = data.uc[[3]]
dy.uc = data.uc[[4]]

#par.total = c(old.uc, old.mu, par.zeta)
par.total = c(old.uc, old.mu, res.zeta$par)

## Simultaneous collapse fits of m_s and gap
print(penalti.total(par.total, y.uc=y.uc, dy.uc=dy.uc, y.zeta=y.zeta, dy.zeta=dy.zeta, u.uc=x.uc, b.uc=b.uc, u.zeta=x, b.zeta=b))
res.total = optim(par.total, penalti.total, y.uc=y.uc, dy.uc=dy.uc, y.zeta=y.zeta, dy.zeta=dy.zeta, u.uc=x.uc, b.uc=b.uc, u.zeta=x, b.zeta=b, method="L-BFGS-B", lower=c(3,.3,0), upper=c(5,1.5,2))
print(res.total$value)
print(res.total$par)

y.uc.samples = parametric.bootstrap(boot.R, y.uc, dy.uc)
res.total.samples = lapply(X=1:boot.R, FUN=function(i) optim(par.total, penalti.total, y.uc=y.uc.samples[i,], dy.uc=dy.uc, y.zeta=y.zeta.samples[i,], dy.zeta=dy.zeta, u.uc=x.uc, b.uc=b.uc, u.zeta=x, b.zeta=b, method="L-BFGS-B", lower=c(3,.3,0), upper=c(5,1.5,2)))
print(quantile(sapply(res.total.samples, function(s) s$par[1]), probs=sigma)-res.total$par[1])
print(quantile(sapply(res.total.samples, function(s) s$par[2]), probs=sigma)-res.total$par[2])
print(quantile(sapply(res.total.samples, function(s) s$par[3]), probs=sigma)-res.total$par[3])

## Uc mu zeta 1/mu=z*nu beta=zeta/mu
all.samples = do.call(rbind, lapply(1:boot.R, function(i) c(old.samples[i,], 1/old.samples[i,2], res.zeta.samples.all[[i]]$par, res.zeta.samples.all[[i]]$par/old.samples[i,2])))
print(cor(all.samples))
print(cor(all.samples[,c(1,3,5)]))

all.samples = do.call(rbind, lapply(1:boot.R, function(i) c(res.total.samples[[i]]$par, 1/res.total.samples[[i]]$par[2], res.total.samples[[i]]$par[3]/res.total.samples[[i]]$par[2])))
print(cor(all.samples))
print(cor(all.samples[,c(1,4,5)]))

## Uc mu zeta 1/mu=z*nu beta=zeta/mu
crit.vals = c(res.total$par, 1/res.total$par[2], res.total$par[3]/res.total$par[2])
crit.errs = t(apply(X=all.samples, MARGIN=2, FUN=function(s) quantile(s, probs=sigma)))-crit.vals
crit.res = cbind(crit.vals, crit.errs)
dg = function(x, k=3) format(round(x, k), nsmall=k)
apply(X=crit.res, MARGIN=1, FUN=function(r) cat(dg(r[1]), "_{", dg(r[2]), "}^{+", dg(r[3]), "}\n", sep=""))
save(crit.res, file="collapse.RData")


==> data/crossing.R <==
intersect = function(sp1, sp2, a, b){
	f = function(x) predict(sp1, x)$y - predict(sp2, x)$y
	u.min = max(2, a)
	u.max = min(5, b)
	if(f(u.min)*f(u.max) > 0) return(NA)
	else return(uniroot(f, c(u.min,u.max))$root)
}

spread = function(x, y, dy, b, u=1, zeta=1, betas=c(12, 10, 8, 6, 4, 3)){
	fac = b^zeta
	y = y*fac
	dy = dy*fac

	df = .5
	pairs = sapply(1:(length(betas)-1), function(i) cbind(rep(i, length(betas)-i), (i+1):length(betas)))
	pairs = do.call(rbind, pairs)

	sp = lapply(betas, function(t){
					i = which(b == t)
					smooth.spline(x[i], y[i], df=round(length(i)*df), w=1/dy[i]^2)
				})

	crossings = apply(X=pairs, MARGIN=1, FUN = function(p)
					  intersect(sp[[p[1]]], sp[[p[2]]],
								max(min(x[b==betas[p[1]]]), min(x[b==betas[p[2]]])),
								min(max(x[b==betas[p[1]]]), max(x[b==betas[p[2]]])))
					  )

	m = mean(crossings, na.rm=TRUE)
	s = sd(crossings, na.rm=TRUE)/sqrt(sum(!is.na(crossings)))
	a = sum(is.na(crossings))

	return(list(m=m, s=s, a=a))
}

penalti.spread = function(par, y, dy, x, ...){
	cr = spread(x, y, dy, zeta=par[1], ...)
	#print(par[1])
	#print(cr$s+cr$a)
	return(cr$s+cr$a)
}

data = read.table("s_af_1_all_betas.csv")
data = data[abs(data[[2]]-round(data[[2]], 1)) < .01,]
#data = data[data[[1]] != 10 | data[[2]] != 3.5,]
b = data[[1]]
x = data[[2]]
y = sqrt(data[[3]])/b
dy = data[[4]]/2/sqrt(data[[3]])/b

#load("collapse.RData")

zeta = c(0.8)

res.uc = spread(y=y, dy=dy, x=x, b=b, zeta=zeta[1])
res.zeta = spread(y=y, dy=dy, x=x, b=b, zeta=zeta[1], betas=c(10, 8, 6, 4, 3))
print(res.uc)
print(res.zeta)
print(penalti.spread(zeta, y=y, dy=dy, x=x, b=b, betas=c(10, 8, 6, 4, 3)))

## Crossing fits
res = optim(zeta, penalti.spread, y=y, dy=dy, x=x, b=b, betas=c(12, 10, 8, 6, 4, 3), method="L-BFGS-B", lower=c(.5), upper=c(0.95))
print(res$value)
print(res$par)

res.uc = spread(y=y, dy=dy, x=x, b=b, zeta=res$par[1])
res.zeta = spread(y=y, dy=dy, x=x, b=b, zeta=res$par[1], betas=c(12, 10, 8, 6, 4, 3))
print(res.uc)
print(res.zeta)


==> data/zero_temp.R <==
load("collapse.RData")
uc = crit.res[[1]] + c(0, crit.res[1,3:2])
crit.zeta = crit.res[[3]] + c(0, crit.res[3,2:3])
crit.exp = crit.res[[5]] + c(0, crit.res[5,2:3])
print(uc)
print(crit.zeta)
print(crit.exp)

data = read.table("m_s_all_betas.csv")
data.zeta = data[data[[2]]^3/data[[1]]<22 & data[[2]]==4,]
b = data.zeta[[1]]
y.zeta = data.zeta[[3]]/b
dy.zeta = data.zeta[[4]]/b
boot.R = 400
y.samples = parametric.bootstrap(boot.R, y.zeta, dy.zeta)
zeta.samples = parametric.bootstrap(boot.R, crit.res[[3]], crit.res[3,3])

scaling = function(par, x, boot.r, ...){
	par[1] + par[2]/x^ifelse(boot.r>0, zeta.samples[boot.r], crit.zeta[1])
	#par[1] + par[2]/x^par[3]
}

par = c(0.17, 1.5)
res = bootstrap.nlsfit(scaling, par, y=y.zeta, x=b, dy=dy.zeta, bsamples=y.samples)
summary(res)
plot(res, log="xy", xlab="$\\beta$", ylab="$m_s/\\beta$")

sigma = c(0.31731/2, 1-0.31731/2)
zero.m = c(res$t0[[1]], quantile(res$t[,1], probs=sigma))
coeff = zero.m/(4-uc)^crit.exp
dump = lapply(1:3, function(i) cat("(x > ", uc[[i]], ") * ", coeff[[i]], " * (x - ", uc[[i]], ")**", crit.exp[[i]], "\n", sep=""))

